The chemistry of star and planet formation with SKA

In this contribution, we aim to summarise the efforts of the Italian SKA scientific community in conducting surveys of star-forming regions within our Galaxy, in the development of astrochemical research on protostellar envelopes and disks, and in studying the planet formation process itself. The objective is dual: Firstly, to investigate the accumulation and development of dust throughout the formation of planets, and secondly, to chemically examine protoplanetary disks and protostellar envelopes by studying heavy molecules, such as chains and rings containing over seven carbon atoms, which exhibit significantly reduced strength at millimeter wavelengths.

==> latex_new.sh <==
#! /bin/sh
pdflatex $1
bibtex $1
pdflatex $1
pdflatex $1

